Effects of spatially-varying substrate anchoring on instabilities and dewetting of thin Nematic Liquid Crystal films

Partially wetting nematic liquid crystal (NLC) films on substrates are unstable to dewetting-type instabilities due to destablizing solid/NLC interaction forces. These instabilities are modified by the nematic nature of the films, which influences the effective solid/NLC interaction. In this work, we focus on the influence of imposed substrate anchoring on the instability development. The analysis is carried out within a long-wave formulation based on the Leslie-Ericksen description of NLC films. Linear stability analysis of the resulting equations shows that some features of the instability, such as emerging wavelengths, may not be influenced by the imposed substrate anchoring. Going further into the nonlinear regime, considered via large-scale GPU-based simulations, shows however that nonlinear effects may play an important role, in particular in the case of strong substrate anchoring anisotropy. Our simulations show that instability of the film develops in two stages: the first stage involves formation of ridges that are perpendicular to the local anchoring direction; and the second involves breakup of these ridges and formation of drops, whose final distribution is influenced by the anisotropy imposed by the substrate. Finally, we show that imposing more complex substrate anisotropy patterns allows us to reach basic understanding of the influence of substrate-imposed defects in director orientation on the instability evolution.

==> figures/ReduceRHSAnchoring.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     37100,       1046]
NotebookOptionsPosition[     36144,       1013]
NotebookOutlinePosition[     36486,       1028]
CellTagsIndexPosition[     36443,       1025]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"mu11", "[", 
      RowBox[{"k_", ",", "l_"}], "]"}], "=", 
     RowBox[{"mu1", "[", 
      RowBox[{"k", ",", "l"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mu12", "[", 
      RowBox[{"k_", ",", "l_"}], "]"}], "=", 
     RowBox[{"mu2", "[", 
      RowBox[{"k", ",", "l"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mu21", "[", 
      RowBox[{"k_", ",", "l_"}], "]"}], "=", 
     RowBox[{"mu2", "[", 
      RowBox[{"k", ",", "l"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mu22", "[", 
      RowBox[{"k_", ",", "l_"}], "]"}], "=", 
     RowBox[{"-", 
      RowBox[{"mu1", "[", 
       RowBox[{"k", ",", "l"}], "]"}]}]}], ";"}], " ", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mu11", "[", 
      RowBox[{"k_", ",", "l_"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mu12", "[", 
      RowBox[{"k_", ",", "l_"}], "]"}], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mu21", "[", 
      RowBox[{"k_", ",", "l_"}], "]"}], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mu22", "[", 
      RowBox[{"k_", ",", "l_"}], "]"}], "=", 
     RowBox[{"-", "1"}]}], ";"}], " ", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\"\<hxxx_x\>\"", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"HxxxX", "[", 
      RowBox[{"k_", ",", "l_"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"k", "+", "1"}], ",", "l"}], "]"}], "-", 
      RowBox[{"3", "*", 
       RowBox[{"H", "[", 
        RowBox[{"k", ",", "l"}], "]"}]}], "+", 
      RowBox[{"3", "*", 
       RowBox[{"H", "[", 
        RowBox[{
         RowBox[{"k", "-", "1"}], ",", "l"}], "]"}]}], "-", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"k", "-", "2"}], ",", "l"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\"\<hxxx_y\>\"", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"HxxxY", "[", 
      RowBox[{"k_", ",", "l_"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"k", "+", "2"}], ",", "l"}], "]"}], "/", "2"}], "-", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"k", "+", "1"}], ",", "l"}], "]"}], "+", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"k", "-", "1"}], ",", "l"}], "]"}], "-", 
          RowBox[{
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"k", "-", "2"}], ",", "l"}], "]"}], "/", "2"}]}], ")"}], 
        "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"k", "+", "2"}], ",", 
             RowBox[{"l", "-", "1"}]}], "]"}], "/", "2"}], "-", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"k", "+", "1"}], ",", 
            RowBox[{"l", "-", "1"}]}], "]"}], "+", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"k", "-", "1"}], ",", 
            RowBox[{"l", "-", "1"}]}], "]"}], "-", 
          RowBox[{
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"k", "-", "2"}], ",", 
             RowBox[{"l", "-", "1"}]}], "]"}], "/", "2"}]}], ")"}]}], ")"}], 
      "/", "2"}]}], ";"}], "\[IndentingNewLine]", " ", "\[IndentingNewLine]", 
   "\"\<hyyy_x\>\"", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"HyyyX", "[", 
      RowBox[{"k_", ",", "l_"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"H", "[", 
            RowBox[{"k", ",", 
             RowBox[{"l", "+", "2"}]}], "]"}], "/", "2"}], "-", 
          RowBox[{"H", "[", 
           RowBox[{"k", ",", 
            RowBox[{"l", "+", "1"}]}], "]"}], "+", 
          RowBox[{"H", "[", 
           RowBox[{"k", ",", 
            RowBox[{"l", "-", "1"}]}], "]"}], "-", 
          RowBox[{
           RowBox[{"H", "[", 
            RowBox[{"k", ",", 
             RowBox[{"l", "-", "2"}]}], "]"}], "/", "2"}]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"k", "-", "1"}], ",", 
             RowBox[{"l", "+", "2"}]}], "]"}], "/", "2"}], "-", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"k", "-", "1"}], ",", 
            RowBox[{"l", "+", "1"}]}], "]"}], "+", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"k", "-", "1"}], ",", 
            RowBox[{"l", "-", "1"}]}], "]"}], "-", 
          RowBox[{
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"k", "-", "1"}], ",", 
             RowBox[{"l", "-", "2"}]}], "]"}], "/", "2"}]}], ")"}]}], ")"}], 
      "/", "2"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\"\<hyyy_y\>\"", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"HyyyY", "[", 
      RowBox[{"k_", ",", "l_"}], "]"}], "=", " ", 
     RowBox[{
      RowBox[{"H", "[", 
       RowBox[{"k", ",", 
        RowBox[{"l", "+", "1"}]}], "]"}], "-", 
      RowBox[{"3", "*", 
       RowBox[{"H", "[", 
        RowBox[{"k", ",", "l"}], "]"}]}], "+", 
      RowBox[{"3", "*", 
       RowBox[{"H", "[", 
        RowBox[{"k", ",", 
         RowBox[{"l", "-", "1"}]}], "]"}]}], "-", 
      RowBox[{"H", "[", 
       RowBox[{"k", ",", 
        RowBox[{"l", "-", "2"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\"\<hxyy_x\>\"", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"HxyyX", "[", 
      RowBox[{"k_", ",", "l_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"H", "[", 
       RowBox[{"k", ",", 
        RowBox[{"l", "+", "1"}]}], "]"}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"H", "[", 
        RowBox[{"k", ",", "l"}], "]"}]}], "+", 
      RowBox[{"H", "[", 
       RowBox[{"k", ",", 
        RowBox[{"l", "-", "1"}]}], "]"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"k", "-", "1"}], ",", 
          RowBox[{"l", "+", "1"}]}], "]"}], "-", 
        RowBox[{"2", "*", 
         RowBox[{"H", "[", 
          RowBox[{
           RowBox[{"k", "-", "1"}], ",", "l"}], "]"}]}], "+", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"k", "-", "1"}], ",", 
          RowBox[{"l", "-", "1"}]}], "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\"\<hxyy_y\>\"", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"HxyyY", "[", 
      RowBox[{"k_", ",", "l_"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"k", "+", "1"}], ",", 
        RowBox[{"l", "+", "1"}]}], "]"}], "-", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"k", "+", "1"}], ",", "l"}], "]"}], "-", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"k", "+", "1"}], ",", 
        RowBox[{"l", "-", "1"}]}], "]"}], "+", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"k", "+", "1"}], ",", 
        RowBox[{"l", "-", "2"}]}], "]"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{
           RowBox[{"k", "-", "1"}], ",", 
           RowBox[{"l", "+", "1"}]}], "]"}], "-", 
         RowBox[{"H", "[", 
          RowBox[{
           RowBox[{"k", "-", "1"}], ",", "l"}], "]"}], "-", 
         RowBox[{"H", "[", 
          RowBox[{
           RowBox[{"k", "-", "1"}], ",", 
           RowBox[{"l", "-", "1"}]}], "]"}], "+", 
         RowBox[{"H", "[", 
          RowBox[{
           RowBox[{"k", "-", "1"}], ",", 
           RowBox[{"l", "-", "2"}]}], "]"}]}], ")"}], "/", "4"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\"\<hxxy_X\>\"", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"HxxyX", "[", 
      RowBox[{"k_", ",", "l_"}], "]"}], "=", " ", 
     RowBox[{
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"k", "+", "1"}], ",", 
        RowBox[{"l", "+", "1"}]}], "]"}], "-", 
      RowBox[{"H", "[", 
       RowBox[{"k", ",", 
        RowBox[{"l", "+", "1"}]}], "]"}], "-", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"k", "-", "1"}], ",", 
        RowBox[{"l", "+", "1"}]}], "]"}], "+", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"k", "-", "2"}], ",", 
        RowBox[{"l", "+", "1"}]}], "]"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{
           RowBox[{"k", "+", "1"}], ",", 
           RowBox[{"l", "-", "1"}]}], "]"}], "-", 
         RowBox[{"H", "[", 
          RowBox[{"k", ",", 
           RowBox[{"l", "-", "1"}]}], "]"}], "-", 
         RowBox[{"H", "[", 
          RowBox[{
           RowBox[{"k", "-", "1"}], ",", 
           RowBox[{"l", "-", "1"}]}], "]"}], "+", 
         RowBox[{"H", "[", 
          RowBox[{
           RowBox[{"k", "-", "2"}], ",", 
           RowBox[{"l", "-", "1"}]}], "]"}]}], ")"}], "/", "4"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\"\<hxxy_y\>\"", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"HxxyY", "[", 
      RowBox[{"k_", ",", "l_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"k", "+", "1"}], ",", "l"}], "]"}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"H", "[", 
        RowBox[{"k", ",", "l"}], "]"}]}], "+", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"k", "-", "1"}], ",", "l"}], "]"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"k", "+", "1"}], ",", 
          RowBox[{"l", "-", "1"}]}], "]"}], "-", 
        RowBox[{"2", "*", 
         RowBox[{"H", "[", 
          RowBox[{"k", ",", 
           RowBox[{"l", "-", "1"}]}], "]"}]}], "+", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"k", "-", "1"}], ",", 
          RowBox[{"l", "-", "1"}]}], "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"HxX", "[", 
      RowBox[{"k_", ",", "l_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"H", "[", 
       RowBox[{"k", ",", "l"}], "]"}], "-", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"k", "-", "1"}], ",", "l"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"HxY", "[", 
      RowBox[{"k_", ",", "l_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"k", "+", "1"}], ",", "l"}], "]"}], "-", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"k", "-", "1"}], ",", "l"}], "]"}], "+", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"k", "+", "1"}], ",", 
          RowBox[{"l", "-", "1"}]}], "]"}], "-", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"k", "-", "1"}], ",", 
          RowBox[{"l", "-", "1"}]}], "]"}]}], ")"}], "/", "4"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"HyX", "[", 
      RowBox[{"k_", ",", "l_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"k", ",", 
          RowBox[{"l", "+", "1"}]}], "]"}], "-", 
        RowBox[{"H", "[", 
         RowBox[{"k", ",", 
          RowBox[{"l", "+", "1"}]}], "]"}], "+", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"k", "-", "1"}], ",", 
          RowBox[{"l", "+", "1"}]}], "]"}], "-", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"k", "-", "1"}], ",", 
          RowBox[{"l", "-", "1"}]}], "]"}]}], ")"}], "/", "4"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"HyY", "[", 
      RowBox[{"k_", ",", "l_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"H", "[", 
       RowBox[{"k", ",", "l"}], "]"}], "-", 
      RowBox[{"H", "[", 
       RowBox[{"k", ",", 
        RowBox[{"l", "-", "1"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\"\<term_C\>\"", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kp", "=", 
     RowBox[{"k", "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lp", "=", 
     RowBox[{"l", "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"termC", "[", 
      RowBox[{"k_", ",", "l_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"ffx", "[", 
        RowBox[{"kp", ",", "l"}], "]"}], "*", 
       RowBox[{"mu11", "[", 
        RowBox[{"kp", ",", "l"}], "]"}], "*", 
       RowBox[{"HxxxX", "[", 
        RowBox[{"kp", ",", "l"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"ffx", "[", 
        RowBox[{"k", ",", "l"}], "]"}], "*", 
       RowBox[{"mu11", "[", 
        RowBox[{"k", ",", "l"}], "]"}], "*", 
       RowBox[{"HxxxX", "[", 
        RowBox[{"k", ",", "l"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"ffx", "[", 
        RowBox[{"kp", ",", "l"}], "]"}], "*", 
       RowBox[{"mu12", "[", 
        RowBox[{"kp", ",", "l"}], "]"}], "*", 
       RowBox[{"HxxyX", "[", 
        RowBox[{"kp", ",", "l"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"ffx", "[", 
        RowBox[{"k", ",", "l"}], "]"}], "*", 
       RowBox[{"mu12", "[", 
        RowBox[{"k", ",", "l"}], "]"}], "*", 
       RowBox[{"HxxyX", "[", 
        RowBox[{"k", ",", "l"}], "]"}]}], "+", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ffy", "[", 
        RowBox[{"k", ",", "lp"}], "]"}], "*", 
       RowBox[{"mu21", "[", 
        RowBox[{"k", ",", "lp"}], "]"}], "*", 
       RowBox[{"HxxxY", "[", 
        RowBox[{"k", ",", "lp"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"ffy", "[", 
        RowBox[{"k", ",", "l"}], "]"}], "*", 
       RowBox[{"mu21", "[", 
        RowBox[{"k", ",", "l"}], "]"}], "*", 
       RowBox[{"HxxxY", "[", 
        RowBox[{"k", ",", "l"}], "]"}]}], "+", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ffy", "[", 
        RowBox[{"k", ",", "lp"}], "]"}], "*", 
       RowBox[{"mu22", "[", 
        RowBox[{"k", ",", "lp"}], "]"}], "*", 
       RowBox[{"HxxyY", "[", 
        RowBox[{"k", ",", "lp"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"ffy", "[", 
        RowBox[{"k", ",", "l"}], "]"}], "*", 
       RowBox[{"mu22", "[", 
        RowBox[{"k", ",", "l"}], "]"}], "*", 
       RowBox[{"HxxyY", "[", 
        RowBox[{"k", ",", "l"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"ffx", "[", 
        RowBox[{"kp", ",", "l"}], "]"}], "*", 
       RowBox[{"mu11", "[", 
        RowBox[{"kp", ",", "l"}], "]"}], "*", 
       RowBox[{"HxyyX", "[", 
        RowBox[{"kp", ",", "l"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"ffx", "[", 
        RowBox[{"k", ",", "l"}], "]"}], "*", 
       RowBox[{"mu11", "[", 
        RowBox[{"k", ",", "l"}], "]"}], "*", 
       RowBox[{"HxyyX", "[", 
        RowBox[{"k", ",", "l"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"ffx", "[", 
        RowBox[{"kp", ",", "l"}], "]"}], "*", 
       RowBox[{"mu12", "[", 
        RowBox[{"kp", ",", "l"}], "]"}], "*", 
       RowBox[{"HxyyY", "[", 
        RowBox[{"kp", ",", "l"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"ffx", "[", 
        RowBox[{"k", ",", "l"}], "]"}], "*", 
       RowBox[{"mu12", "[", 
        RowBox[{"k", ",", "l"}], "]"}], "*", 
       RowBox[{"HxyyY", "[", 
        RowBox[{"k", ",", "l"}], "]"}]}], "+", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ffy", "[", 
        RowBox[{"k", ",", "lp"}], "]"}], "*", 
       RowBox[{"mu21", "[", 
        RowBox[{"k", ",", "lp"}], "]"}], "*", 
       RowBox[{"HxyyY", "[", 
        RowBox[{"k", ",", "lp"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"ffy", "[", 
        RowBox[{"k", ",", "l"}], "]"}], "*", 
       RowBox[{"mu21", "[", 
        RowBox[{"k", ",", "l"}], "]"}], "*", 
       RowBox[{"HxyyY", "[", 
        RowBox[{"k", ",", "l"}], "]"}]}], "+", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ffy", "[", 
        RowBox[{"k", ",", "lp"}], "]"}], "*", 
       RowBox[{"mu22", "[", 
        RowBox[{"k", ",", "lp"}], "]"}], "*", 
       RowBox[{"HyyyY", "[", 
        RowBox[{"k", ",", "lp"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"ffy", "[", 
        RowBox[{"k", ",", "l"}], "]"}], "*", 
       RowBox[{"mu22", "[", 
        RowBox[{"k", ",", "l"}], "]"}], "*", 
       RowBox[{"HyyyY", "[", 
        RowBox[{"k", ",", "l"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"termC", "[", 
     RowBox[{"0", ",", "0"}], "]"}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"termN", "[", 
      RowBox[{"k_", ",", "l_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"ffx", "[", 
        RowBox[{"kp", ",", "l"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"mu11", "[", 
           RowBox[{"kp", ",", "l"}], "]"}], "*", 
          RowBox[{"HxX", "[", 
           RowBox[{"kp", ",", "l"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"mu12", "[", 
           RowBox[{"kp", ",", "l"}], "]"}], "*", 
          RowBox[{"HyX", "[", 
           RowBox[{"kp", ",", "l"}], "]"}]}]}], ")"}]}], " ", "-", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ffx", "[", 
        RowBox[{"k", ",", "l"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"mu11", "[", 
           RowBox[{"k", ",", "l"}], "]"}], "*", 
          RowBox[{"HxX", "[", 
           RowBox[{"k", ",", "l"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"mu12", "[", 
           RowBox[{"k", ",", "l"}], "]"}], "*", 
          RowBox[{"HyX", "[", 
           RowBox[{"k", ",", "l"}], "]"}]}]}], ")"}]}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ffy", "[", 
        RowBox[{"k", ",", "lp"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"mu21", "[", 
           RowBox[{"k", ",", "lp"}], "]"}], "*", 
          RowBox[{"HxY", "[", 
           RowBox[{"k", ",", "lp"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"mu22", "[", 
           RowBox[{"k", ",", "lp"}], "]"}], "*", 
          RowBox[{"HyY", "[", 
           RowBox[{"k", ",", "lp"}], "]"}]}]}], ")"}]}], "-", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ffy", "[", 
        RowBox[{"k", ",", "l"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"mu21", "[", 
           RowBox[{"k", ",", "l"}], "]"}], "*", 
          RowBox[{"HxY", "[", 
           RowBox[{"k", ",", "l"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"mu22", "[", 
           RowBox[{"k", ",", "l"}], "]"}], "*", 
          RowBox[{"HyY", "[", 
           RowBox[{"k", ",", "l"}], "]"}]}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\"\<termN\>\"", 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"termN", "[", 
     RowBox[{"0", ",", "0"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.662738040478071*^9, 3.6627381531256437`*^9}, {
   3.6627381991895733`*^9, 3.6627381993256044`*^9}, {3.6627382533111677`*^9, 
   3.6627383166049485`*^9}, {3.6627383482944503`*^9, 3.66273854319201*^9}, {
   3.662738574390049*^9, 3.662738694167169*^9}, {3.662738724599308*^9, 
   3.6627387247740517`*^9}, {3.662738767819767*^9, 3.662738990694434*^9}, {
   3.6627391048141685`*^9, 3.662739104982012*^9}, {3.662739170319749*^9, 
   3.66273943507106*^9}, {3.6627394665300703`*^9, 3.6627396906447687`*^9}, {
   3.6627398131256237`*^9, 3.6627398821699224`*^9}, {3.6627399404623528`*^9, 
   3.662740314559167*^9}, {3.6627403473298087`*^9, 3.662740385047548*^9}, {
   3.6627404159035244`*^9, 3.6627404684004393`*^9}, {3.6634249294241734`*^9, 
   3.6634249428203*^9}, {3.663485763342523*^9, 3.6634857930454235`*^9}, {
   3.663485833463205*^9, 3.6634858653488145`*^9}, {3.6634858978137074`*^9, 
   3.6634859543811226`*^9}, 3.6634860099118795`*^9, {3.6634862778789296`*^9, 
   3.6634865826896915`*^9}, {3.6634866520203133`*^9, 
   3.6634866547335734`*^9}, {3.6634868454057794`*^9, 
   3.6634868786613736`*^9}, {3.663486950422409*^9, 3.663487005524465*^9}, {
   3.6634871489742565`*^9, 3.6634871601424*^9}, {3.66945810153154*^9, 
   3.6694581177641883`*^9}, {3.6694581720600147`*^9, 
   3.6694581822922225`*^9}, {3.669458365611509*^9, 3.6694583801546707`*^9}, {
   3.6694584363906527`*^9, 3.6694584415313168`*^9}}],

Cell[BoxData["\<\"hxxx_x\"\>"], "Output",
 CellChangeTimes->{{3.6627397909932528`*^9, 3.6627398026443014`*^9}, 
   3.6627398833039827`*^9, {3.6627400254252553`*^9, 3.6627400637614183`*^9}, 
   3.6627401049565496`*^9, {3.662740187716057*^9, 3.6627401954091206`*^9}, 
   3.66342493063682*^9, {3.6634859859169455`*^9, 3.6634860120579386`*^9}, 
   3.6634866557713556`*^9, 3.6634867865288525`*^9, {3.663486886261938*^9, 
   3.6634868974303827`*^9}, {3.663486929225358*^9, 3.6634870064529333`*^9}, 
   3.6694581828898025`*^9, 3.6694583834664702`*^9}],

Cell[BoxData["\<\"hxxx_y\"\>"], "Output",
 CellChangeTimes->{{3.6627397909932528`*^9, 3.6627398026443014`*^9}, 
   3.6627398833039827`*^9, {3.6627400254252553`*^9, 3.6627400637614183`*^9}, 
   3.6627401049565496`*^9, {3.662740187716057*^9, 3.6627401954091206`*^9}, 
   3.66342493063682*^9, {3.6634859859169455`*^9, 3.6634860120579386`*^9}, 
   3.6634866557713556`*^9, 3.6634867865288525`*^9, {3.663486886261938*^9, 
   3.6634868974303827`*^9}, {3.663486929225358*^9, 3.6634870064529333`*^9}, 
   3.6694581828898025`*^9, 3.669458383468476*^9}],

Cell[BoxData["\<\"hyyy_x\"\>"], "Output",
 CellChangeTimes->{{3.6627397909932528`*^9, 3.6627398026443014`*^9}, 
   3.6627398833039827`*^9, {3.6627400254252553`*^9, 3.6627400637614183`*^9}, 
   3.6627401049565496`*^9, {3.662740187716057*^9, 3.6627401954091206`*^9}, 
   3.66342493063682*^9, {3.6634859859169455`*^9, 3.6634860120579386`*^9}, 
   3.6634866557713556`*^9, 3.6634867865288525`*^9, {3.663486886261938*^9, 
   3.6634868974303827`*^9}, {3.663486929225358*^9, 3.6634870064529333`*^9}, 
   3.6694581828898025`*^9, 3.669458383470481*^9}],

Cell[BoxData["\<\"hyyy_y\"\>"], "Output",
 CellChangeTimes->{{3.6627397909932528`*^9, 3.6627398026443014`*^9}, 
   3.6627398833039827`*^9, {3.6627400254252553`*^9, 3.6627400637614183`*^9}, 
   3.6627401049565496`*^9, {3.662740187716057*^9, 3.6627401954091206`*^9}, 
   3.66342493063682*^9, {3.6634859859169455`*^9, 3.6634860120579386`*^9}, 
   3.6634866557713556`*^9, 3.6634867865288525`*^9, {3.663486886261938*^9, 
   3.6634868974303827`*^9}, {3.663486929225358*^9, 3.6634870064529333`*^9}, 
   3.6694581828898025`*^9, 3.6694583834850254`*^9}],

Cell[BoxData["\<\"hxyy_x\"\>"], "Output",
 CellChangeTimes->{{3.6627397909932528`*^9, 3.6627398026443014`*^9}, 
   3.6627398833039827`*^9, {3.6627400254252553`*^9, 3.6627400637614183`*^9}, 
   3.6627401049565496`*^9, {3.662740187716057*^9, 3.6627401954091206`*^9}, 
   3.66342493063682*^9, {3.6634859859169455`*^9, 3.6634860120579386`*^9}, 
   3.6634866557713556`*^9, 3.6634867865288525`*^9, {3.663486886261938*^9, 
   3.6634868974303827`*^9}, {3.663486929225358*^9, 3.6634870064529333`*^9}, 
   3.6694581828898025`*^9, 3.669458383487025*^9}],

Cell[BoxData["\<\"hxyy_y\"\>"], "Output",
 CellChangeTimes->{{3.6627397909932528`*^9, 3.6627398026443014`*^9}, 
   3.6627398833039827`*^9, {3.6627400254252553`*^9, 3.6627400637614183`*^9}, 
   3.6627401049565496`*^9, {3.662740187716057*^9, 3.6627401954091206`*^9}, 
   3.66342493063682*^9, {3.6634859859169455`*^9, 3.6634860120579386`*^9}, 
   3.6634866557713556`*^9, 3.6634867865288525`*^9, {3.663486886261938*^9, 
   3.6634868974303827`*^9}, {3.663486929225358*^9, 3.6634870064529333`*^9}, 
   3.6694581828898025`*^9, 3.669458383488529*^9}],

Cell[BoxData["\<\"hxxy_X\"\>"], "Output",
 CellChangeTimes->{{3.6627397909932528`*^9, 3.6627398026443014`*^9}, 
   3.6627398833039827`*^9, {3.6627400254252553`*^9, 3.6627400637614183`*^9}, 
   3.6627401049565496`*^9, {3.662740187716057*^9, 3.6627401954091206`*^9}, 
   3.66342493063682*^9, {3.6634859859169455`*^9, 3.6634860120579386`*^9}, 
   3.6634866557713556`*^9, 3.6634867865288525`*^9, {3.663486886261938*^9, 
   3.6634868974303827`*^9}, {3.663486929225358*^9, 3.6634870064529333`*^9}, 
   3.6694581828898025`*^9, 3.6694583834905343`*^9}],

Cell[BoxData["\<\"hxxy_y\"\>"], "Output",
 CellChangeTimes->{{3.6627397909932528`*^9, 3.6627398026443014`*^9}, 
   3.6627398833039827`*^9, {3.6627400254252553`*^9, 3.6627400637614183`*^9}, 
   3.6627401049565496`*^9, {3.662740187716057*^9, 3.6627401954091206`*^9}, 
   3.66342493063682*^9, {3.6634859859169455`*^9, 3.6634860120579386`*^9}, 
   3.6634866557713556`*^9, 3.6634867865288525`*^9, {3.663486886261938*^9, 
   3.6634868974303827`*^9}, {3.663486929225358*^9, 3.6634870064529333`*^9}, 
   3.6694581828898025`*^9, 3.66945838349254*^9}],

Cell[BoxData["\<\"term_C\"\>"], "Output",
 CellChangeTimes->{{3.6627397909932528`*^9, 3.6627398026443014`*^9}, 
   3.6627398833039827`*^9, {3.6627400254252553`*^9, 3.6627400637614183`*^9}, 
   3.6627401049565496`*^9, {3.662740187716057*^9, 3.6627401954091206`*^9}, 
   3.66342493063682*^9, {3.6634859859169455`*^9, 3.6634860120579386`*^9}, 
   3.6634866557713556`*^9, 3.6634867865288525`*^9, {3.663486886261938*^9, 
   3.6634868974303827`*^9}, {3.663486929225358*^9, 3.6634870064529333`*^9}, 
   3.6694581828898025`*^9, 3.669458383494545*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ffx", "[", 
    RowBox[{"0", ",", "0"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"H", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0"}], "]"}], "+", 
     RowBox[{"H", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "]"}], "-", 
     RowBox[{"5", " ", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0"}], "]"}]}], "+", 
     RowBox[{"H", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], "-", 
     RowBox[{"H", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "]"}], "+", 
     RowBox[{"5", " ", 
      RowBox[{"H", "[", 
       RowBox[{"0", ",", "0"}], "]"}]}], "-", 
     RowBox[{"H", "[", 
      RowBox[{"0", ",", "1"}], "]"}], "-", 
     RowBox[{"H", "[", 
      RowBox[{"1", ",", "0"}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"ffy", "[", 
    RowBox[{"0", ",", "0"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}]}], "]"}]}], "+", 
     RowBox[{"H", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], "-", 
     RowBox[{"H", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}]}], "]"}], "+", 
     RowBox[{"5", " ", 
      RowBox[{"H", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}]}], "]"}]}], "-", 
     RowBox[{"5", " ", 
      RowBox[{"H", "[", 
       RowBox[{"0", ",", "0"}], "]"}]}], "+", 
     RowBox[{"H", "[", 
      RowBox[{"0", ",", "1"}], "]"}], "-", 
     RowBox[{"H", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "]"}], "+", 
     RowBox[{"H", "[", 
      RowBox[{"1", ",", "0"}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"ffy", "[", 
    RowBox[{"0", ",", "1"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"H", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], "-", 
     RowBox[{"H", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], "+", 
     RowBox[{"H", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "]"}], "-", 
     RowBox[{"5", " ", 
      RowBox[{"H", "[", 
       RowBox[{"0", ",", "0"}], "]"}]}], "+", 
     RowBox[{"5", " ", 
      RowBox[{"H", "[", 
       RowBox[{"0", ",", "1"}], "]"}]}], "-", 
     RowBox[{"H", "[", 
      RowBox[{"0", ",", "2"}], "]"}], "+", 
     RowBox[{"H", "[", 
      RowBox[{"1", ",", "0"}], "]"}], "-", 
     RowBox[{"H", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"ffx", "[", 
    RowBox[{"1", ",", "0"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0"}], "]"}]}], "-", 
     RowBox[{"H", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "]"}], "+", 
     RowBox[{"5", " ", 
      RowBox[{"H", "[", 
       RowBox[{"0", ",", "0"}], "]"}]}], "-", 
     RowBox[{"H", "[", 
      RowBox[{"0", ",", "1"}], "]"}], "+", 
     RowBox[{"H", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "]"}], "-", 
     RowBox[{"5", " ", 
      RowBox[{"H", "[", 
       RowBox[{"1", ",", "0"}], "]"}]}], "+", 
     RowBox[{"H", "[", 
      RowBox[{"1", ",", "1"}], "]"}], "+", 
     RowBox[{"H", "[", 
      RowBox[{"2", ",", "0"}], "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.6627397909932528`*^9, 3.6627398026443014`*^9}, 
   3.6627398833039827`*^9, {3.6627400254252553`*^9, 3.6627400637614183`*^9}, 
   3.6627401049565496`*^9, {3.662740187716057*^9, 3.6627401954091206`*^9}, 
   3.66342493063682*^9, {3.6634859859169455`*^9, 3.6634860120579386`*^9}, 
   3.6634866557713556`*^9, 3.6634867865288525`*^9, {3.663486886261938*^9, 
   3.6634868974303827`*^9}, {3.663486929225358*^9, 3.6634870064529333`*^9}, 
   3.6694581828898025`*^9, 3.6694583837993546`*^9}],

Cell[BoxData["\<\"termN\"\>"], "Output",
 CellChangeTimes->{{3.6627397909932528`*^9, 3.6627398026443014`*^9}, 
   3.6627398833039827`*^9, {3.6627400254252553`*^9, 3.6627400637614183`*^9}, 
   3.6627401049565496`*^9, {3.662740187716057*^9, 3.6627401954091206`*^9}, 
   3.66342493063682*^9, {3.6634859859169455`*^9, 3.6634860120579386`*^9}, 
   3.6634866557713556`*^9, 3.6634867865288525`*^9, {3.663486886261938*^9, 
   3.6634868974303827`*^9}, {3.663486929225358*^9, 3.6634870064529333`*^9}, 
   3.6694581828898025`*^9, 3.6694583838103848`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ffx", "[", 
    RowBox[{"0", ",", "0"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"H", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], "-", 
     RowBox[{"H", "[", 
      RowBox[{"0", ",", "0"}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"ffy", "[", 
    RowBox[{"0", ",", "0"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"H", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}]}], "]"}]}], "+", 
     RowBox[{"H", "[", 
      RowBox[{"0", ",", "0"}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"ffy", "[", 
    RowBox[{"0", ",", "1"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"H", "[", 
      RowBox[{"0", ",", "0"}], "]"}], "-", 
     RowBox[{"H", "[", 
      RowBox[{"0", ",", "1"}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"ffx", "[", 
    RowBox[{"1", ",", "0"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"H", "[", 
       RowBox[{"0", ",", "0"}], "]"}]}], "+", 
     RowBox[{"H", "[", 
      RowBox[{"1", ",", "0"}], "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.6627397909932528`*^9, 3.6627398026443014`*^9}, 
   3.6627398833039827`*^9, {3.6627400254252553`*^9, 3.6627400637614183`*^9}, 
   3.6627401049565496`*^9, {3.662740187716057*^9, 3.6627401954091206`*^9}, 
   3.66342493063682*^9, {3.6634859859169455`*^9, 3.6634860120579386`*^9}, 
   3.6634866557713556`*^9, 3.6634867865288525`*^9, {3.663486886261938*^9, 
   3.6634868974303827`*^9}, {3.663486929225358*^9, 3.6634870064529333`*^9}, 
   3.6694581828898025`*^9, 3.669458383874054*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     RowBox[{"H", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "+", "k"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "l"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"H", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "+", "k"}], ",", "l"}], "]"}]}], "+", 
    RowBox[{"H", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", "k"}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "l"}]}], "]"}], "+", 
    RowBox[{"H", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", "k"}], ",", "l"}], "]"}], "-", 
    RowBox[{"H", "[", 
     RowBox[{
      RowBox[{"1", "+", "k"}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "l"}]}], "]"}], "-", 
    RowBox[{"H", "[", 
     RowBox[{
      RowBox[{"1", "+", "k"}], ",", "l"}], "]"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"H", "[", 
      RowBox[{
       RowBox[{"2", "+", "k"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "l"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"H", "[", 
      RowBox[{
       RowBox[{"2", "+", "k"}], ",", "l"}], "]"}]}]}], ")"}]}]], "Input",
 CellChangeTimes->{3.6634869551800613`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     RowBox[{"H", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "+", "k"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "l"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"H", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "+", "k"}], ",", "l"}], "]"}]}], "+", 
    RowBox[{"H", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", "k"}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "l"}]}], "]"}], "+", 
    RowBox[{"H", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", "k"}], ",", "l"}], "]"}], "-", 
    RowBox[{"H", "[", 
     RowBox[{
      RowBox[{"1", "+", "k"}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "l"}]}], "]"}], "-", 
    RowBox[{"H", "[", 
     RowBox[{
      RowBox[{"1", "+", "k"}], ",", "l"}], "]"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"H", "[", 
      RowBox[{
       RowBox[{"2", "+", "k"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "l"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"H", "[", 
      RowBox[{
       RowBox[{"2", "+", "k"}], ",", "l"}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.6627397909932528`*^9, 3.6627398026443014`*^9}, 
   3.6627398833039827`*^9, {3.6627400254252553`*^9, 3.6627400637614183`*^9}, 
   3.6627401049565496`*^9, {3.662740187716057*^9, 3.6627401954091206`*^9}, 
   3.66342493063682*^9, {3.6634859859169455`*^9, 3.6634860120579386`*^9}, 
   3.6634866557713556`*^9, 3.6634867865288525`*^9, {3.663486886261938*^9, 
   3.6634868974303827`*^9}, {3.663486929225358*^9, 3.6634869552322025`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.662739678364888*^9, 3.6627397980617266`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6627397996683693`*^9, 3.6627397996782756`*^9}}]
},
WindowSize->{949, 872},
WindowMargins->{{297, Automatic}, {32, Automatic}},
FrontEndVersion->"10.0 for Microsoft Windows (64-bit) (July 1, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 21026, 606, 1512, "Input"],
Cell[21609, 630, 544, 7, 31, "Output"],
Cell[22156, 639, 542, 7, 31, "Output"],
Cell[22701, 648, 542, 7, 31, "Output"],
Cell[23246, 657, 544, 7, 31, "Output"],
Cell[23793, 666, 542, 7, 31, "Output"],
Cell[24338, 675, 542, 7, 31, "Output"],
Cell[24883, 684, 544, 7, 31, "Output"],
Cell[25430, 693, 541, 7, 31, "Output"],
Cell[25974, 702, 542, 7, 31, "Output"],
Cell[26519, 711, 3870, 120, 92, "Output"],
Cell[30392, 833, 543, 7, 31, "Output"],
Cell[30938, 842, 1640, 48, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32615, 895, 1413, 50, 82, "Input"],
Cell[34031, 947, 1821, 55, 84, "Output"]
}, Open  ]],
Cell[35867, 1005, 174, 3, 92, "Input"],
Cell[36044, 1010, 96, 1, 31, "Input"]
}
]
*)

(* End of internal cache information *)

